Mechanical presymplectic structures and Marsden-Weinstein reduction of time-dependent Hamiltonian systems

In 1986, Albert proposed a Marsden-Weinstein reduction process for cosymplectic structures. In this paper, we present the limitations of this theory in the application of the reduction of symmetric time-dependent Hamiltonian systems. As a consequence, we conclude that cosymplectic geometry is not appropriate for this reduction. Motived for this fact, we replace cosymplectic structures by more general structures: mechanical presymplectic structures. Then, we develop Marsden-Weinstein reduction for this kind of structures and we apply this theory to interesting examples of time-dependent Hamiltonian systems for which Albert's reduction method doesn't work.

==> Figures/chorizo_new2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14296,        352]
NotebookOptionsPosition[     13425,        328]
NotebookOutlinePosition[     13765,        343]
CellTagsIndexPosition[     13722,        340]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"pl1", "=", 
    RowBox[{"ContourPlot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p1", "+", "1"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p2", "-", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"c", " ", "t"}], "]"}]}]}], ")"}], "^", "2"}], "+", 
        RowBox[{"p3", "^", "2"}]}], "\[Equal]", 
       RowBox[{"1", "+", 
        RowBox[{"\[Gamma]", " ", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"c", " ", "t"}], "]"}], "^", "2"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"p1", ",", 
        RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p2", ",", 
        RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p3", ",", 
        RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"Directive", "[", "Orange", "]"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"p", ",", "1"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"p", ",", "2"}], "]"}], ",", 
         RowBox[{"Subscript", "[", 
          RowBox[{"p", ",", "3"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}]}], "]"}]}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.936157815059833*^9, 3.93615792686677*^9}, {
  3.9361579879420156`*^9, 3.936157996372023*^9}, {3.936158028809256*^9, 
  3.936158147246619*^9}, {3.9361581952498217`*^9, 3.936158198571477*^9}, {
  3.936158260098631*^9, 3.936158300566312*^9}, {3.9361594390272703`*^9, 
  3.936159446784265*^9}, {3.9361595152574778`*^9, 3.936159515404224*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"8b9d5ade-8e8c-46f2-818c-c28166ca216c"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 9.736401367187504, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t$$], 0, 10}}, Typeset`size$$ = {
    867.3, {27.92578125, 12.791915893554688`}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`t$33314$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t$$, $CellContext`t$33314$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`pl1 = 
       ContourPlot3D[($CellContext`p1 + 
            1)^2 + ($CellContext`p2 - $CellContext`\[Gamma] 
            Cos[$CellContext`c $CellContext`t$$])^2 + $CellContext`p3^2 == 
         1 + $CellContext`\[Gamma] 
           Cos[$CellContext`c $CellContext`t$$]^2, {$CellContext`p1, -2.5, 
          2.5}, {$CellContext`p2, -2.5, 2.5}, {$CellContext`p3, -2.5, 2.5}, 
         Mesh -> None, ContourStyle -> Directive[Orange], AxesLabel -> {
           Subscript[$CellContext`p, 1], 
           Subscript[$CellContext`p, 2], 
           Subscript[$CellContext`p, 3]}, PerformanceGoal -> "Quality"]), 
      "Specifications" :> {{$CellContext`t$$, 0, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{913., {77., 83.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.936158037721549*^9, 3.936158147666644*^9}, 
   3.936158199015194*^9, {3.9361582636030207`*^9, 3.936158301024221*^9}, {
   3.936159439431479*^9, 3.9361594475202436`*^9}, {3.936159506796755*^9, 
   3.936159517627688*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"86360f9e-7f49-4168-9bd9-857dc15c40cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[Gamma]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Gamma]", "=", "1"}], "}"}], ",", 
       RowBox[{"ContourPlot3D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", "+", "1"}], ")"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p2", "-", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"c", " ", "t"}], "]"}]}]}], ")"}], "^", "2"}], "+", 
            RowBox[{"p3", "^", "2"}]}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"c", " ", "t"}], "]"}], "^", "2"}]}]}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"p1", ",", 
           RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p2", ",", 
           RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p3", ",", 
           RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
         RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
         RowBox[{"ContourStyle", "\[Rule]", 
          RowBox[{"Directive", "[", "Orange", "]"}]}], ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"p", ",", "1"}], "]"}], ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"p", ",", "2"}], "]"}], ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"p", ",", "3"}], "]"}]}], "}"}]}], ",", 
         RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}]}], "]"}]}],
       "]"}], ",", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Gamma]", "=", "0.2"}], "}"}], ",", 
       RowBox[{"ContourPlot3D", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", "+", "1"}], ")"}], "^", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p2", "-", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"c", " ", "t"}], "]"}]}]}], ")"}], "^", "2"}], "+", 
            RowBox[{"p3", "^", "2"}]}], "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{"c", " ", "t"}], "]"}], "^", "2"}]}]}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"p1", ",", 
           RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p2", ",", 
           RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"p3", ",", 
           RowBox[{"-", "2.5"}], ",", "2.5"}], "}"}], ",", 
         RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
         RowBox[{"ContourStyle", "\[Rule]", 
          RowBox[{"Directive", "[", "Blue", "]"}]}], ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Subscript", "[", 
             RowBox[{"p", ",", "1"}], "]"}], ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"p", ",", "2"}], "]"}], ",", 
            RowBox[{"Subscript", "[", 
             RowBox[{"p", ",", "3"}], "]"}]}], "}"}]}], ",", 
         RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}]}], "]"}]}],
       "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", 
     RowBox[{"4", "Pi"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9361603066168337`*^9, 3.936160355370679*^9}, {
   3.936160391357133*^9, 3.936160394376889*^9}, 3.936160427889567*^9, {
   3.936160463392708*^9, 3.936160493121243*^9}, {3.936160526541827*^9, 
   3.936160554084618*^9}, {3.9361605858019743`*^9, 3.936160784136056*^9}, {
   3.936170687743458*^9, 3.936170691191722*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"392f017a-8034-4801-8323-464ae9402229"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`t$$ = 12.335181733287449`, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t$$], 0, 4 Pi}}, Typeset`size$$ = {389., {98., 102.}},
     Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`t$116423$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t$$, $CellContext`t$116423$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> {
        Block[{$CellContext`\[Gamma] = 1}, 
         ContourPlot3D[($CellContext`p1 + 
             1)^2 + ($CellContext`p2 - $CellContext`\[Gamma] 
             Cos[$CellContext`c $CellContext`t$$])^2 + $CellContext`p3^2 == 
          1 + $CellContext`\[Gamma] 
            Cos[$CellContext`c $CellContext`t$$]^2, {$CellContext`p1, -2.5, 
           2.5}, {$CellContext`p2, -2.5, 2.5}, {$CellContext`p3, -2.5, 2.5}, 
          Mesh -> None, ContourStyle -> Directive[Orange], AxesLabel -> {
            Subscript[$CellContext`p, 1], 
            Subscript[$CellContext`p, 2], 
            Subscript[$CellContext`p, 3]}, PerformanceGoal -> "Quality"]], 
        Block[{$CellContext`\[Gamma] = 0.2}, 
         ContourPlot3D[($CellContext`p1 + 
             1)^2 + ($CellContext`p2 - $CellContext`\[Gamma] 
             Cos[$CellContext`c $CellContext`t$$])^2 + $CellContext`p3^2 == 
          1 + $CellContext`\[Gamma] 
            Cos[$CellContext`c $CellContext`t$$]^2, {$CellContext`p1, -2.5, 
           2.5}, {$CellContext`p2, -2.5, 2.5}, {$CellContext`p3, -2.5, 2.5}, 
          Mesh -> None, ContourStyle -> Directive[Blue], AxesLabel -> {
            Subscript[$CellContext`p, 1], 
            Subscript[$CellContext`p, 2], 
            Subscript[$CellContext`p, 3]}, PerformanceGoal -> "Quality"]]}, 
      "Specifications" :> {{$CellContext`t$$, 0, 4 Pi}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{434., {156., 162.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.936160430421651*^9, 3.936160496184065*^9, {3.936160529165007*^9, 
   3.936160555020772*^9}, 3.9361605918610687`*^9, 3.9361606243408413`*^9, {
   3.936160696289504*^9, 3.936160786387949*^9}, {3.9361706746875257`*^9, 
   3.9361707031527643`*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"65b25940-7a47-4f97-ad8f-23dbeeba8584"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"8", "/", "21."}], ")"}], "/", "2.5"}], " ", "100"}]], "Input",
 CellChangeTimes->{{3.936174563918621*^9, 3.936174626241969*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"036ce639-3452-45e3-b282-e7785688e270"],

Cell[BoxData["15.238095238095239`"], "Output",
 CellChangeTimes->{{3.936174598028907*^9, 3.936174627490851*^9}},
 CellLabel->
  "Out[121]=",ExpressionUUID->"77396c36-2ddd-424b-9e4f-c7a3acbd6e82"]
}, Open  ]]
},
WindowSize->{1154, 598},
WindowMargins->{{Automatic, 23}, {-109, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2252, 57, 115, "Input",ExpressionUUID->"8b9d5ade-8e8c-46f2-818c-c28166ca216c"],
Cell[2835, 81, 2474, 48, 179, "Output",ExpressionUUID->"86360f9e-7f49-4168-9bd9-857dc15c40cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5346, 134, 4379, 112, 199, "Input",ExpressionUUID->"392f017a-8034-4801-8323-464ae9402229"],
Cell[9728, 248, 3170, 60, 337, "Output",ExpressionUUID->"65b25940-7a47-4f97-ad8f-23dbeeba8584"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12935, 313, 276, 7, 30, "Input",ExpressionUUID->"036ce639-3452-45e3-b282-e7785688e270"],
Cell[13214, 322, 195, 3, 34, "Output",ExpressionUUID->"77396c36-2ddd-424b-9e4f-c7a3acbd6e82"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


